Lagrangian perturbation theory for modified gravity

We present a formalism to compute Lagrangian displacement fields for a wide range of cosmologies in the context of perturbation theory up to third order. We emphasize the case of theories with scale dependent gravitational strengths, such as chameleons, but our formalism can be accommodated to other modified gravity theories. In the non-linear regime two qualitative features arise. One, as is well known, is that nonlinearities lead to a screening of the force mediated by the scalar field. The second is a consequence of the transformation of the Klein-Gordon equation from Eulerian to Lagrangian coordinates, producing frame-lagging terms that are important especially at large scales, and if not considered, the theory does not reduce to the $\Lambda$CDM model in that limit. We apply our formalism to compute the 1-loop power spectrum and the correlation function in $f(R)$ gravity by using different resummation schemes. We further discuss the IR divergences of these formalisms.

==> anc/errata_1705.10719v3.md <==
# Errata for arXiv:1705.10719v3 (Aviles & Cervantes-Cota, LPT for MG)

Corrected in v4 (2026-10-19). In the v4 source `arxiv_v4.tex`, every correction is wrapped in the macro `\typo{old}{new}`, and suspicious expressions in `\tocheck{}`. Change `\def\typomode{0}` near the top of the preamble to see them: 0 = clean (as submitted), 1 = corrections in red, 2 = old text in gray brackets next to each correction.

## Eq. (84), D^(3)symm(k,-p,p)
Both terms in the M1/(3Π(k)) frame-lagging bracket are missing a factor **2**:
`(p·(k+p))²/(p²|p+k|²)` → `2 (p·(k+p))²/(p²|p+k|²)`, in the (A(p)−A0)D2 term and in the (A(|k+p|)−A0)D2φ term.
- Agrees with 1810.02652 eq. (A.5).
- Verified numerically: (1/6)Σ_perms of eq. (FLK3) equals the corrected bracket to machine precision. The printed version does not match.
- With the correction, the bracket in the double-squeezed configuration equals 2007.06508's K_FL^(3)(−p,p,k), eq. (3.28), for f(R)-type A(k). The second-order equivalence comes from the identity A(k)−A(k_b) = M1/(3Π(k))(A(k_b)−A0)(k²−k_b²)/k_b².
- The A(k)-only terms of (84) follow exactly from the paper's D_A…D_E after eliminating T̂. The T̂-structure is exact, since T̂ acts on single fields in [Ψ1 T̂Ψ2].

## Other equation typos
- Eq. (KG_eq): ρ → ρ̄. Eq. (potexp): Σ_i → Σ_n.
- ∇_{x i} = (J⁻¹)_{im}∇_m → (J⁻¹)_{mi}∇_m; the same index fix applies in (lagFrame), (preEqM) and the expansion text after (deltax).
- Eq. (preEqM): δI coefficient (k²/a²)/(3Π) → /(6Π), consistent with (eqm) and 1810 eq. (32).
- Eq. (GF): Wronskian denominator Ḋ+D− − Ḋ+D− (identically 0) → Ḋ+D− − D+Ḋ−.
- K_δI^(3): (k2·k2)² → (k2·k3)².
- Eqs. (LD3order) and D^(3): k²₂k³₂ → k²₂k²₃, 4 places. 2007.06508 eq. (3.18) inherited it.
- Eq. (3LDkernel): L^(3)i = i k^i/k² … → no i, consistent with L^(2) and Matsubara's convention.
- Eq. (R1f): missing (21/10) and r². R1 = (21/10) k³/(4π²) P_L(k)∫dr r² P_L(kr)∫dx D3symm/(D_k D_p²). This follows from (defR1) and (c13), and gives Matsubara's R1 in EdS.
- Eqs. (R1kzero), (R2kzero): k⁴ → k² (dimensions).
- Eq. (expintQ1): k⁴ coefficient (−1−5x²−4x⁴) → (−1+5x²−4x⁴) (sympy).
- a(k) = P_L + 9/98 Q1 + 10/21 **Q2** → **R1**.
- Eq. (P13): label P_{11} → P_{13}.
- App. A: (2π)²δ_D → (2π)³δ_D; C^(211)(k3,k1,k1) → (k3,k1,k2); j1(k_q), j3(k_q) → j1(kq), j3(kq); the T term in P_W, "(i/2)k³μ³T (1/2)k²Y_loop" → (i/6)k³μ³T; CLPT ξ: 1/((2π)³det[A]²) e^{+½A_ij…} → 1/((2π)^{3/2}det[A]^{1/2}) e^{−½(A⁻¹)_ij…}; l/B → ℓ/B. The Bessel identities themselves were checked numerically and are correct.
- App. B: third-order S1 heading Ψ^(2)_{i,i} → Ψ^(3)_{i,i}; S4 label [Ψ1_{i,j}Ψ2_{j,i}] → [Ψ1_{i,i}Ψ2_{j,j}].
- Text: Sec. ref for δf_R (Sect:gentheory → Sect:STG); C_{Q2} → C_{Q1}; Q2^FL → Q2^NoFL; "for Q1 when n>−1/2" → Q2; ℬ = D̄a(0,k) → D̄b(0,k).
- Spelling: Juárez, Hu-Sawicki (×4), Galileons, perturbative, subtracted, possess, "regardless of", "no longer", recast, wavenumbers.

## To check (not a clear typo)
- Q2 IR expansion (Sec. IV). The exact p²/k² coefficient is x²[(1−n)𝒜 + 2ℬ + (n−3)ℬx²], not (𝒜−ℬ)(1−n)x². After angular integration it is (2/3)(1−n)𝒜 + (2/15)(1+3n)ℬ. Q2^IR inherits this.
- Not verified: the prefactors of V(q) and T(q) (defV, defTq).

## Notes on 2007.06508
This paper was read through an automated transcription, so check these by eye in the PDF:
- (3.28): the last term only matches the symmetrized (3.16) with denominator k²p², not k³p³.
- (3.27): the A-only constant term differs from 1705's (verified) form by 2(A(k)−A(p))D_k D_p² per bracket. Possibly a transcription artifact, or (A(k)−A(p)) should read (A(p)−A(k)).
- The sign of 3K_FL^(3) in D_C (3.23) vs (3.27) also looked inconsistent.

